Schubert matroids, Delannoy paths, and Speyer's invariant

We provide a combinatorial way of computing Speyer's $g$-polynomial on arbitrary Schubert matroids via the enumeration of certain Delannoy paths. We define a new statistic of a basis in a matroid, and express the $g$-polynomial of a Schubert matroid in terms of it and internal and external activities. Some surprising positivity properties of the $g$-polynomial of Schubert matroids are deduced from our expression. Finally, we combine our formulas with a fundamental result of Derksen and Fink to provide an algorithm for computing the $g$-polynomial of an arbitrary matroid.

==> g_polynomial.sage <==

import sage.parallel.multiprocessing_sage
R = PolynomialRing(QQ,'t')
t = R.0


def restrict(M, F):
    E = M.groundset()
    C = E.difference(F)
    return M.delete(C)	

#The following returns a list with the connected components of M

def get_cc(M):                  
    ans = []
    for CC in M.components():
        N = restrict(M, CC)
        ans.append(N)
    return ans

def external_activity(M, B):
    ans = 0
    E = M.groundset()
    for i in E.difference(B):
        C = frozenset(list(B) + [i])
        for CC in M.circuits():
            if(C.issuperset(CC)):
                if(i == min(list(CC))):
                    ans = ans + 1
                    break
    return ans

def internal_activity(M, B):
    M = M.dual()
    E = M.groundset()
    B = E.difference(B)
    return external_activity(M, B)

def entropy(M, B):
    n = M.size()
    ans = 0
    for i in B:
        if(list(B).count(i+1) == 0 and i > 2 and i < n):
            BB = list(B)
            BB.remove(i)
            BB.append(i+1)
            if(M.rank(BB) != M.rank() or len(BB)!=M.rank()):
                continue
            ans = ans + 1
            #if(external_activity(M,BB) == 1 and internal_activity(M,BB) == 0):
                #ans = ans + 1
    return ans

def lattice_cyclic_flats(M):
    CF = []
    for F in M.lattice_of_flats():
        if(len(restrict(M,F).coloops()) == 0):
            CF.append(F)
    is_sub = lambda p,q : p.issubset(q)
    return Poset((CF,is_sub))

def is_schubert(M):
    return lattice_cyclic_flats(M).is_chain()

def cyclic_chain_lattice(M):
     LCF = lattice_cyclic_flats(M)
     ans = []
     for C in LCF.chains():
         if(C.count(LCF.bottom()) and C.count(LCF.top())):
             ans.append(frozenset(C))
     is_sub = lambda p,q : p.issubset(q)
     P = Poset((ans, is_sub))
     P = P.with_bounds((None, 'ONE'))
     return P
    

"""
The following procedure builds a Schubert matroid having a lattice of cyclic flats
isomorphic to C, but whose ground set is \{1,....,n\}
The construction of the matroid is the standard construction of a matroid starting from 
the lattice of cylic flats.
"""

def build_schubert(M,C):
    C = list(C)
    C.sort()
    new_C = []
    new_F = []
    aux = 1
    for F in C:
        new_F = list(range(1, len(F) + 1))
        new_C.append(set(new_F))
        aux = aux + len(F)
    n = M.size()
    r = M.rank()
    Bases = []
    for B in Subsets(n, r):
        ok = true
        for i in range(len(C)):
            F = C[i]
            new_F = new_C[i]
            if(len(new_F.intersection(B)) > M.rank(F)):
                ok = false
                break
        if(ok):
            Bases.append(B)
    ans = Matroid(bases=Bases, groundset=list(range(1, n + 1)))
    return ans

def g_polynomial(M):
    if(len(M.loops()) > 0 or len(M.coloops()) > 0):
        return 0
    if(not M.is_connected()):
        ans = 1
        for N in get_cc(M):
            ans = ans * g_polynomial(N)
        return ans
    k = M.rank()
    E = M.groundset()
    CCL = cyclic_chain_lattice(M)
    ONE = CCL.top()
    ans = 0
    for chain in CCL:
        if(chain != ONE):
            S = build_schubert(M, chain)
            l = -CCL.moebius_function(chain, ONE)
            aux = 0
            for B in S.bases():
                if(external_activity(S, B) == 1 and internal_activity(S, B) == 0):
                    aux = aux + t * (t + 1)^(entropy(S, B))
            ans = ans + l * aux
    return ans


# for example, write g_polynomial(matroids.named_matroids.Fano()) 


